Modulational Stability of Wave Trains in the Camassa-Holm Equation

In this paper, we study the nonlinear wave modulation of arbitrary amplitude periodic traveling wave solutions of the Camassa-Holm (CH) equation. Slow modulations of wave trains is often described through Whitham's theory of modulations, which at leading order models the slow evolution of the fundamental wave characteristics (such as the wave's frequency, mass and momentum) through a disperionless system of quasi-linear partial differential equations. The modulational stability or instability of such a slowly modulated wave is considered to be determined by the hyperbolicity or ellipticity of this Whitham modulation system of equations. In work by Abenda \& Grava, the Whitham modulation system for the CH equation was derived through averaged Lagrangian methods and was further shown to always be hyperbolic (although strict hyperbolicity may fail). In this work, we provide an independent derivation of the Whitham modulation system for the CH equation through nonlinear WKB / multiple scales expansions. We further provide a rigorous connection between the Whitham modulation equations for the CH equation and the spectral stability of the underlying periodic wave train to localized (i.e. integrable on the line) perturbations. In particular, we prove that the strict hyperbolicity of the Whitham system implies spectral stability in a neighborhood of the origin in the spectral plane, i.e. spectral modulational stability. As an illustration of our theory, we examine the Whitham modulation system for wave trains with asymptotically small oscillations about their total mass.

==> Figures/CH_ExistenceCalc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38367,        857]
NotebookOptionsPosition[     36261,        817]
NotebookOutlinePosition[     36602,        832]
CellTagsIndexPosition[     36559,        829]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"c", "^", "3"}], "/", "27"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"c", "-", "x"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "c"}], "}"}]}], "]"}], "/.", 
  RowBox[{"c", "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.935742333216319*^9, 3.935742413883417*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"918a26cb-07a1-4178-9b6a-1775b61a397d"],

Cell[BoxData[
 TemplateBox[{
  "Plot","plln",
   "\"Limiting value \\!\\(\\*RowBox[{\\\"c\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"x\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"c\\\"}], \\\"}\\\"}]\\) is not a machine-sized real number.\"",
   2,1,1,32271767804449157574,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.935742414375475*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"90d57310-0231-486e-bfad-51bac55a5a29"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd2Hc81d8bAPBLimRGipSRyqZvIsp9hOyRsncRZWQXIisjM5kJ2Xt/uFZ0
bSIzVJQZ1ygqJFG/c39/3df79ZzxuZ/znPOce3luOV2/TYnD4ZopcDjyp9pt
0hBxSQ8fosfV/nirCqgUOJyn2CVANesJnmK7Cs6/TE7F2BUhXWfS0ud3Fai/
Ha9KY9cFFhO3tHu7VWBg/avpGbs19OZv/JKnxOCTWKhCFLs7aKjU4ovpMcg4
oh0Szv4Y5mJaH3ifwuDh26R2/YbH0PfkK20fHwb6wdOUp0yC4X7yW2XOMxjQ
bbr4NaaGwIumxeY6fgw838V7rnI9gZpy7pwZEQx04j7aaZ2JhrvTyQY/pTAI
oMHOPmGPh8iBi71s6hgIKseGVTnHo3YhzvoaGAwHOy1NdMWDC+lVcLwmBnz7
hItF7yfAN9lzOLprGHTu5Yi+G06Ey+9MpEi6aP6fiRe4Ip/Dt/1Lr/XMMUj+
5K1Q8zcdKPQH2/c7Y3CF0yjns95LCMj2iGJxwWDZWGo/TelL8LP07+ZyxeDk
qpdVqUgG8L84mnjeHQOnu5KncZMZcKo9LFbFE4PD1uUFuRez4BiL/XF+fwwM
jTLL17/nAEuSAV1zNAZrE7q0WRy5UJ4c3xQRg0GIOc3tGwq5kODsyGb4FAPM
yomDEJ8LdqtSr1djMWC4Jxv8UCoPqvTZ1vYnYNAR+MH4gG8+0B/Aj/9KwcB0
f1RNbW4+cGzdoq14gcGPUDmmu/358M//0oJNKgbcUfkdvVwFsMWnlTyYhoFP
kod4bGsBrHAtL8ZlYPBfCfMBTpoiMD0Xr/gxF4Me0Q7Lt+JFMKutesg3DwPL
Ss/GR0ZF4Fw58PBkPgZRhCnnmaIiyPJKNjYrwIBELJ3I0yyGlCNHmHuLMEgf
Va08F1cCG5J5LjblGBz6F2CqfLIcsrV6AtJq0fu+a2AurFQO0sqHtFjq0Hq9
E7ZkvlcOJqMvR0KR8YXjVhNN5TBVTn3IsR6D+sLEmlrRCmhIahfmb8Tg643V
V+r9FeD9MFn9ZjMGEgfHZfGzFdD05mZNK7J3c0uz+FYFiBqkfuB9jQG1QBLx
yMlKuJpdqjOFzPP3SvuUYyW4N8lSqrZgoFeQ1OtGXwX3M+g9ptowSDUL1LDh
qYKxDx7Rwu0YzB52fGt4oQpCKd2tPJGdfOUHZM2qoO20jxxdBwZPrn8dpi6t
gl3Btm6+TgwGqd/f2CFWAbXQLNEWma2p9d3quyoQaRfyKETOPps8NoT2VXzU
k8MCXRg07cp/fIHyuNbZh5e9GwOqKhGTaEsMnCn29nSQ1WyPTfqjPOO2xSc+
QR4f+vrpNlrXEWXtvQ3k73nJM2KraJ/NNOa/6sHgomnQLV5cNTA669mvID9i
vjfHyloN+/KVV4+9Qevho/Dl96VqsHAJPOOMfFrnG6ktohqyUu8+YuzFgMNP
WcY2sxp+j5y5LIXMVJoRQVtbDVo7a4/MkHdobojqzFYDQw5NfC7yumSJ38av
apAKeWLThfzFev9QEn0NzLJ6NS8iDxJr3T5frAELI+p/p/pQ/n5j6gjQqoEZ
wvgiIDdw2rGdtq4BRSZvfWPkCrU2226vGtC6Rq3uhpzryVlvH1MDP+ySO8KR
U/I8aBlza8DcTKkzA/npu36TqoYa+C0iqFmD7C0e8Hf7Sw3kVP76+gHZyfyj
duqfGhh5yUKzjGwdeT4TmAngPdtTsI1s3BD5Y/YMAe6WnR/c/xYDbdIXhZDL
BOi7YveIGVmRDRIErhPg5HwIdhxZRjF5oc+WAHILWU58yGKu36WcfQngmjVe
JYTMl6H2hCWOAMY+eN9zyOz92R8JBQQ4OLPefwGZYXdXyLiZABTKNAUXkakE
9X33RgggKZpOI4P826C8P2OJAKzcfevSyN+CabgV/xEgrLzYktx+Hrvpssha
Cxue+obk8T7MNLSGC9bCNd6FcXHkfkZWVlG5WqA3cZ8SRG6Tdbw9pFcLFyY5
nE4h19l3Etzta8Hqzs8QDuSy51w0xwJqoaP36Fkm5OwuT6PGxFo4M5mpTYWc
vDlUZF5Cnq8Y9wu9r+hTQrsUrbWAj9CSISEH6TzWzB2vhVf7c3fHkT39PqWr
fK2F8flu5U5kx1LJ9RXKOkCn8HEM+dZEzJWYY3Xw48e0ZzqyppT8/KhCHfwz
tu13Rpa//eKCl1EdsGof6TJAvhi3EcLpVAcW5iKqssi8a3kCVimo/Ueq5X3I
R0/gHh6oqAOWxW2aLyjf6NSN+go76mBFnVjZjvwr75DT+nodfOz5L9MPefWd
NTHuQD1UDR4mGSPPUjYzS3HWw9tD4vUSyH3mztW+yvWQYhu5M4f2R2tkz34e
s3pI6sDZ1yPXNvAatLvWQ+Awp00Uchbb6G/a9HronSHsiiM/6JeG5I16OGdz
s8wG7T8G0ZovPTQNoP38A7cEck6UeOQfzga4svtJC4c8pHH2g/nVBgi5NPcp
Hu1noV5Wt9OJDcBJUHlThs6HVsGn7AZFDRCmEnHcFdkw/BAxrLkBzhbQCkgg
B6tS0q8uNABWecyrGp0vU11reVVSjfDf+5m1XHQ+3T9rrzmv3ggDod6nLZDp
Qhd+HrFsBNtEymNHkaWVPsl5hTWCd7mMRBA63+La33yED42gkt+iroHOQ+WW
XIa33q+AL+0PbRYRg8/cPDV/o19B+gIvhzKyu3+qiXj2K6gvzllcRudrJsQV
xPW+gqVwlmZR5D9N/vLGnE2gknDKJL8Jg/IGk/uLTU2glKRtZ9qAgRLHOCf7
cBPkH9u4+xWd95Ne19vUFpqg29BGwBf5oLQqUxlDM5BoDpOSUX2wqpUscrdo
hjcF7LYtBLT+1cyfKSheg2t+pv9YFaqHkX9059leQ6FgWaAKcpb1l95O4dfw
M8eBob4SA+Ej9fURhq+hr9+rLaEC5dt9y4QjFa+hrU0sX7YMA8lUg7x4MSKc
2KF2Vi7EwCisbyZYhgivubOOZ6F65+N+5cSDq0SYWp+8/gfVwxYNoXgjEyJc
mau0LkT1UmPvb8DJUCJsH1Nl38jG4KZ5nlnBZyIwFI3OKKRj8Fjt+PPnS0Sg
PKioH4rqcZ7k03fhG0So3a9l2IPO9VUGb3VH2haoUK/Zr4rq+f3XmtL/SbZA
zi/9g1LJGERyb7K+imoBQW65wbfofkCYVegbuNwKqb4c8otBGIypBHyPUm4F
2o7qnzjkrbJmNo3rraB+RUGRPRADqYfSN7ttW2Hk6avWq+h+UscitkV81gps
+pkXo31QvVXk4K4itcKsmBXfJ1R3XuWtu8XHt4EU5/yUmzVaHzrR59dftoGX
5HDZTSsMdl3tm5mK2kAk/Q231i0MZGGBJup1GwwGWH7jRXWseXwiLXi5DdTq
+s+/MsHgNU1X1325dkie0AkuvY7y2y7tuNFqO3weyf4vEtD9Z8ne3nyrHSyH
Nait8Wi/3JFptMJ1gD2OsUJGFuW7zbjxPdYOkDDTeTQvg4HKLeaUoMsd4BH7
nUlQEoMBo+BjZZEd8PLY1FlfYfS8Ko5H9ol0giNVHknhGAabZ2QZSx27QJyg
fdl4tQrws/Jd4Z5dsIMPIXQvV0FImorfnaAuqFxefX9hqQrYWHXXTj3vgmru
FTa6hSqQpLAfSGnvAgcSs0/BVBV4TiTHhB3vhknxBwyZw+geELPBaN3TDezi
z1yf1VYB5e9ipuOn3wDr6J87fr6o/z9Lwo2yPuCqf3f23L4q6Hss0d8pOAAi
SrnVst6VwPV05Xfht0FgdGRqUR6pgJVfU59HxYfBMmCaivJsBeQsN75hiB4B
3R4DZT9CGTCcyF+bn38HssHD508dKIXIuzU2GXxj8M0lTwhvWAxbcsXzd/zG
gffspsIT+0Jw/6+9mq3tPcjtk+N78SQfpsraI4Z4PkJ/NN/6sl0u/LF790LA
ewI2/gn6PbqaDUJXqP/aNE7Cxa6m9+oymaCcxWNbefQzXO4yE37wOw0enLDg
nTGdAkP/q58Xe56D8KreoXHNaVBRkMEuNCYAC+M6TfvONFhqf0lpc4kFqtcv
yk+lzgDOrZn6MD4C7CUaPxxUnwX/ZKlkudAgKFa9ldG8NQvcZpR+Y8FeICHM
g4ffKP7lazOtgRc0M0xPvP4zCxmJVpum/F4wOGJ2tAU3Bxl01B0mvZ6wYWYU
3UY7B3JbcK/zsCfgXa/5dJ+cA+7siP8c8u/DYArecFgJxbWcaGdIbmDku7d5
XRVZSSqUpdkNZi1exY2oz4E/U++pO3FusMEnM/Du2hzgKBxUPPFuwF5+QWnc
GMWpZDkuJrrCrTZhicl7czAdHcCsp+ECmyscTAuJc0BcjHhEXeAI8WmLXanP
Uf/sRT16PUc4r13tdyMVzfd8U/EepSO4VGmuETPReEpcm/LmDvDV07//RQly
r7OvPIc9fNm/EKnTiqwQo/kj+w6MclUebPqKxnez8ybhrMF9yLfFbR35Pee5
ow1WwBKk5iX4E83n3rKvzM0KdBbmSEnbyMMXCUdIt+BtCVu36755kLvJ/eDD
6E3okPYJ4WefB//S+s8CERZQc0N5X7ziPOD2jybS/jCAMPW6YE5lFK9ucKkJ
NQBTBQGaXFXkO2aHxU4aAOX5Q/QELeR2i55YTX3QOjzA9t4Q9Z9WkBAi6AJp
UF+Q0xH5XIbrzXIdaOzuKslxQlb6Ym54XQeiiRfFRFyRT0T9FNy6BhIVHBL4
B8jjEbY2ctcgIOazrGUAct9w44tmTeDQstHJSUDeJ80tHaMCX6+OjwgnIyuf
ELf5rgxEWRX9mhRkh0c9t/WUwUZE0KTzJXIIf+ocrxJgdN+sSYXICtvih94p
QAiVxaJzCTJP3/c9RQUw3h24+7sM2f+n/VCtPOBWK+/RViP/dWrlyb4CGr0e
nsLNyI8HUy/wAHC1LexUE5HlR1UjUar+aDDwlW1DLuBKajktC8+LpAO1upFX
6Uhj0pdg4clehPMwcqrcFmusFPipBL+sXkDW+hsh+k8chs3vmIovIT87xfRd
Xhz4PNTZS1aQnc9QaRwRgzeZzHHZ6+T3EfdjRV0YWP+khTzbQdbYXBZmPws2
zAEKDHvIpgW8hdOnof6sNS78H3n+nUNKFXxgrivoHUD1BXCcmha4O7xQUEpw
dGZAnm79k+LOCTttzwVXmZC7LzGph3KA5kefRVsW5Iy9l7VFx+DHAYWbFseQ
CyS6qfiOgOKJMycnOJDvEAeovFkg6fzBCf0TyKRZcdwMM1y2HNDV4kUW79++
1k4P0fermN/wIV8rfLa8TQszkQn9V88iE0/Z7WjTgES2Z0SLAPL6n6KMnv0Q
Um+iIitM7u+evnd7H7wfwO+vF0W2dC8+d5oChBZ4WiXOkZ/fsLSB4S8eXesu
CUsi+ztbXrbbwvMK9G7nX0TGMe0uUfzEe0BZzalL5Pj5XI6WNXy3XqzrS1ny
/JGSQ3TLeA4Hd7HjcuT4XrzP4jzeIdBgNVGe3F+JL0tnGv86Wabw8FVy/Epo
TNJ7/OHyEzbRymQXpi6WDOGtO3CnaNXI7Zldqru78ISJualgDbInWd7/eYU/
+KMzlUKbbI3Let9K8aY0RUa+OmRzn408mYgvOxnF9vsG2biRHXEbPO6C84i7
/v99YFrFHH9D/cbTdUOyM2gOR8Th825KajqYkC3c6P2lGL/9gJ2WZEY2KdW6
tBGvFr3baWVJdrBD+KEufFrOVNDULfLzBood0hzCrze0ypncJsd32hTk3+Pl
h3L3xmzJXtFTPD+Nj18Ma7huR/bIDe9P8/jFPfsH/Q5k9xB1uJfxMqzaEmpO
ZKtTG+2u4SMF//ve4UJen68RjNI/8Z/ljpRdcUeWG6hmb9nCnzPYtmu6T16v
R3vPEnfwjx0nzkp7IXPzFLbV/8WPBTXPVz8kx6O4vBMoQCAlM1P8ETIT1iG5
uQ98Kh6bl/iTx3PUvuxzAHg+qb3PDibnh/9kNY4OwlsvleuFkddTy8X1CiP8
yBcOoY4g57OkXawhM7S6MkjYPyWPpwz0jEdA0PAf7Yk48nzRzdP0RyFOdn2m
PwH5Yp9pFB87WNMMx/z3AjlZ9PXw8xPQ97XVZj4NOSzrTOo2F1wYwWQTM5Bz
Nn8PSPHAgfSEld+55PfxLtp05BQUnDdSbqkgj1f87WeaADCxq510w5AdprdT
xYTA66/MJh8BeXVurvOtMKj1cGaHNZLzX5SNdFQcVsyn/2p3Ioe8eMbYeR50
FYdGKXqQDccbU1ok4JVAawnWi8yb8e552wWI3Mg2PjqEnCXExjAhBaLhtoTP
E+T1PikQZngZEp0Mo55+RhbN/mYfJgv/dFWt5WeQnUcnt5vxMMgldDhvAbk/
uJg1Qw5car45On5HHrokOKyqAB9TphS5NpCxIIvuXQWQ9x88PrSFvHagRBRT
hMPqVT0Su8gcZc+MBJWgetrj9O6BBcA16mZFyKsCZ6fNbulB5DHRoNvMahBc
bDBiQYesqfWtd04N9O9LB7QxI9+3XtCI04Bfh/YmwzmRr6mRWhmugYzU43j2
/5AjYwVpv9+AsVvskmkSyFRKM50OuuAWXTbOLYW8T+gv/7IulHx5z8F/GXn7
V93ckh6cjBfJlFRCXqTELPZQ/fo+VnrDeAH8BYlCEx6mkM7poD1uiuJdUTNl
dGZwSYXiu7EFij/i276SawbuL4UkblmjOCUHZemEOSxo+jc430NxoxjKuTJL
6C0S6IoKRHFRr055Uyu4M9Z8hzkYxW2c7jEQrICKUpc2IRSZTjqni8ka8EaP
NFMjF0BuhFnnQI81VFCPjBQlLgARO0vXr2gD8dY+011FqL220Ek9u7tgenLg
N8UIiq9xFP2UdgYGdteaxlEUD1Zsrn/oDC0sR1w83qP5ebO8TjQ7w5mDJiTS
JxS/+/0xUdEF1n4ujA2Q0Hzuha6hRq4Q2PMXS/uL/MzEpTzTHSTaM50MKBaB
SLwhl/HVHRabFYWYqZDVUmOkZTxAozo86/HBRfD/4RB4Z9QDjrxki7VnXQQ5
mfCKXpYHUOAuek9aEMWDOt+qVnqBsdOQwE9h1D8Pf4Gdxhvo7dy/lIih9qIN
g6kW3uBq0WDKfQH5VXxFG9NDuKSmpE4ttwi4jr2s3Ic+0M9lzj+qh/p7J/2+
6+4Hm2+iZp0DFmHalhY/8icQJg+N3tkNQv0L7b0TxIKgVYNzLTQEtfdJqa+0
CoKn/UV/0iPI8WvVv/uCQHC4i/VtwiJYiqlODWU/BvMPFMoCRch+szlbt0Kg
c9GjeGZ4EbjH6rm6BMKhhL/pnOMo+j7MLY9C7oZD3F2quu1xNH9o5a2SwnCw
XHnWzvgJtZ9qtBMRioCdb+WfZBeRixXcmM5HgtjWEmPKHzS+kOtqo340JFOZ
u1/nIwFuUuzsXc9Y+Gt19MLQGRKs43mDTdNjwbptcFNbgATTvUEiYe2xIB6o
8EBTlARybdsaT5ifQfc/fm+Vi8hcElbSZc/g185PP7wGCSyVFYdDfsSB/vcn
EYLuJPDn105JLEiEV9cUNArvo/EoJnjoxxKBt2KXjt8LtacXpG3flwTf7jlF
n36E4laFbBsWSRC8qhvLHUZC58DigvXxZKhe5EpiS0XGbn/qTn8OLJ9rsijb
SXDtULlz0YdUiKbz9a3tJEEFQ2iILmsa0F5SNHToIYHzqkq6nnYaUCYP04/1
o/Hbgn3NO9Pgh86aZ+EHEnD30bYn1qXDYAe/9rU1EnQ3cK3iDDIgsvTFnzSO
Jbgo0mOz4ZQFNJO3xq6fWAJLCbGdM3FZ8JhWsJKaewmelkibRBKy4KFtnY3L
6SXwvKwbtr6XBXY8o0OK4kvgP1KHnY7JBpUEhoKVq0vgfHhv0LcxB/b7BuhK
uyxBndGTsQHZfKj+vvr7tdsSyH34RMl8Ox+sbQxfKt1fAsPrLAIhkfnQri22
fOPhEkwPFlnRT+bDY95PfveCl4DJXbw40bcAqLovFmc/XwL+YcrM/jeFQMmy
TsHQugQF4xZcjTElUBVqkh/fvgTdC38j/zWVwK3dTo3jXUuAq0rv8F8tgdYv
aUn8fej7jsQMyqiVQmCduojC2BLQGNFtJdCUAYV5vqHnMho/+aGHWGw54ArN
y2cPL0MBjBbw2FVC5+r4vZdHloHPNz+wKLQSIsV1RE2PLUNdMGZnllsJR+sU
SkdPLIO7d4Ox/EwliHbxF3fzL4OcrFsYo0kVmH75kVeGX4bkRFuGNX30+58n
NN3bbhmuBbeyp7rUwKPbOHMpx2VQCVd+shBfA4qFXic2nJbhqfO/l1Z1NTAo
7pDq6LEM/idv72z9qwES6KRY+qP+6z40EbEEYDM/nqiUuAx0MxKt5c214JpS
HnW4dRn6guQ1VBQaoHY3JbS1HbWXIq22OzTArnlIgGvXMqzrTf/ySWyA0FNm
HsN9y4Db8ejOWG6A1BJas2fjyNsw05LQCB3Nt4UPf12GyXKxbeKvV3Bs7ngv
87EV8Jdozk76+hrMrlJ3tHCsgCCjU3gOIxGy8n80u5xYAfG5KEImPxGEHXqq
hnhXQHGZ5yYt+X+czfspsSIrcEDPa+5FCxHsqIfvMiusgPeT8KfbCS3QJBRG
w3xvBb6N0Mb4mbWB5Lujb585rwCH2NuJ215tUOGTH8vqtgJ3LDcS3BLaIOtt
J8cxzxVg7XQyO9DfBmFO+0W4AleAZr0gj+lKO1zHAnVEEldgmW0xbFO0AxZl
fFNUm1H/42aF9MJdYDlHZ9FLXAE5O/vue5pdoHqtztyzdQWyQTB3yqoL/gd0
xHL3
       "]]},
     Annotation[#, "Charting`Private`Tag$2926#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.18273540081690695`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9357424146072397`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"d7037c3e-86e8-4a56-8fe2-62f5e538f147"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Animate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "^", "2"}]}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", 
           RowBox[{
            RowBox[{"c", "^", "3"}], "/", "27"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"c", "-", "x"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"c", "^", "2"}], "/", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "c"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "0.01", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9357424196074667`*^9, 3.9357424334874268`*^9}, {
  3.93574246775835*^9, 3.935742549233479*^9}, {3.9357426822291737`*^9, 
  3.935742682468153*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9515282c-734c-4fbf-bd05-194b4df50fcb"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`c$$ = 0.8204780273437501, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`c$$], 0.01, 2}}, Typeset`size$$ = {
    360., {107., 112.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`c$25763$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`c$$ = 0.01}, 
      "ControllerVariables" :> {
        Hold[$CellContext`c$$, $CellContext`c$25763$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Plot[{(-$CellContext`x^2)/
          2 + (4 ($CellContext`c$$^3/
            27))/($CellContext`c$$ - $CellContext`x), $CellContext`c$$^2/
         6}, {$CellContext`x, 0, $CellContext`c$$}], 
      "Specifications" :> {{$CellContext`c$$, 0.01, 2, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       ControlType -> Animator, AppearanceElements -> None, DefaultBaseStyle -> 
        "Animate", DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> 
        True, ShrinkingDelay -> 10.}, "DefaultOptions" :> {}],
     ImageSizeCache->{405., {144., 150.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.935742434147472*^9, {3.9357424727613993`*^9, 3.935742549897702*^9}, 
   3.9357426828006897`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"64b146de-775a-468b-969d-dd8a1bfa2670"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"x_", ",", "a_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"x", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "x"}], ")"}], "^", "2"}]}], "-", "a"}]}]], "Input",
 CellChangeTimes->{{3.935744992915242*^9, 3.935745057233304*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"29ffe00b-53d2-497d-89d7-ef4f7cde7112"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"x", ",", 
      RowBox[{"4", "/", "27"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
   "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.93574505993596*^9, 3.935745127728134*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e732092f-f697-471c-b635-e210370b021b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "0.038505432686889225`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "1.70524979888768`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "2.2562447684254274`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.935745129870739*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"f09aab1d-4cbb-47d2-aa60-4194e741177e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"z_", ",", "a_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"z", "^", "2"}]}], "/", "2"}], "+", 
   RowBox[{"a", "/", 
    RowBox[{"(", 
     RowBox[{"c", "-", "z"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ep", "[", "a_", "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"x", ",", "a", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Em", "[", "a_", "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"x", ",", "a", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.935745233257066*^9, 3.935745282401922*^9}, {
  3.935745324378151*^9, 3.935745370342134*^9}, {3.9357454215574007`*^9, 
  3.9357454256103*^9}, {3.9357455496461353`*^9, 3.935745681039051*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a29a22a1-6e03-4b0a-9346-5d56dbe06c24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"Ep", "[", "a", "]"}], ",", "a", ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", 
     RowBox[{"4", "*", 
      RowBox[{"8", "/", "27"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935745284424679*^9, 3.935745303619299*^9}, {
  3.935745358753079*^9, 3.935745363822619*^9}, {3.935745403073391*^9, 
  3.935745407217642*^9}, {3.935745590225493*^9, 3.9357455967234898`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f1badc68-ccc8-417a-8cc8-94eaf5709ed2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwViHk01AkAx2ezuYqNlX0v29MlR2rkHM/yJVN0DDVbi1ZUykQ1HUgemyim
UputnNFlSW1amkgSxlFinuNnRox7zE80Y/CT1g6x7R+f93mfz8qDJ9iHF9Bo
NNZX/jcvbvRJ+rSfi8/K1IL06a0uHrfNRpsJB8yy5MGThCmOuf0zc5vwgJ1i
dEz69Z+7FaAWT/igpqZo/Ls2D2i46GtEEBwsy5xSJbf5QKivuMQlIhHGCOvM
E3Gw4UvH1qMEDyIT5Y2e9kgEnvZ+HEKkoZgZJd/dxcNgyP4AGZGPgnkrWtBQ
OtgM5RfByWcoi0m/yEl8gCsPXlU0+pWiouXxirrYfDjIw9y+r6nA9I+iuwa0
v3FmbC0nJLAax/oOmNslPUOS72XdI9l1sPUP0T0lKcaiiMmn7sJ6FG5yaly7
/CV0Odzdv9Y24pqn3UOuRTl21PdK/phtgl9OhG5GTCV483SbBfMtuEoL5Sfv
EOBOePiU+VkCOo/ysveJqvHzfRuzA3oiVLG0V2nH1uIdI3qf/XUxxGJT5790
36CH56xmtP49hLxzjMuCt8grvGDCrenAzKOZDGvuO2xksrcFukhQxFCzujHf
gL3Xb/cFdnYhrrm0sei5EMzNxyPnfHvwJJhuecyrCcJnL2OfTPfC3z7cykK9
BQu/MOMPefZDXTq5TU/6tX+ZqBOoD+Do2T9b1xS2ok27S7BWPICgz8tns5MJ
LJjSrJSkSNFbNKJmH9SGxcKzqjr2IJZEhStyrUUg50yUpcYynOgxamk1EMOY
88OgqleG/U5DMTPDYpiu25LMfEqisjxKx7KlHdrdJdF1UUMwl4cZhT1/D6/q
o0dSHD4gPi6wJOVKBw58G6BzfOEwXhc619PDOyGOvsW/WTeMCIsRZaa3BGv6
F6dPxI1ge1xevoZZF9zuVdv6eH1EqM5lO65BNypTyolFOnKYZO1xukR1Y/GH
SbP6LjniPTus9ckelB0/cb4tSwFeVdo0610v3AcsDQ33jmJ9QKpby+M+ZBaa
HtpvqoQ4tS1JsLMf7OJg/r9DSpw/SbdV1vajc+lgWWbJGFg1CfeXMAeQXbTz
vKPbOFo9InxdqwcwR7WuZt0bx0yuB9PbUYot0lM5hzQmwKdp8heVSwEFPyeH
M4GFrhZ2nQ6DyFUYus/VTeD3F2fsjPmDoDLTK/wtKYQZT/102kmG8aDyMmkS
BcNk9W3C1zIkzBVsunaNQkxjsZ5RlQzLMu42OFynYM56aR1aLcPmpnjJ1RsU
VDLri1pvZchkbFXZZ1CQGYec29Eig7tOu2NSHgWLC+5FMqkMqSVjpTYCCv3E
qalgTRLrdg249lZTgN+YZY02iSo5UX+plsJhiwK5sQ4J+YqSjp63FNR8PLW6
9Ei4JsVM85ooZGkVL/U1IvExUIvR3UXhm12J909uIBGrUlUm9lB4rYoeabci
YZCi8NjYR6Hh6ZtZZxsSaGj2SZRSsKY35uoySNyyTY20GqHA97de/cqNhHkz
b17ykYL3zVnSjEmiIiSKl6CgQGyu6k7bQmL4jn+aZIzCp4SIjqjtJH5z9DJO
mKAgLMjdMMoioS/CQ/okBc0sy9CDO0nkczfSJZ8oRLH91SRsEs5aq19c/EzB
Eunb9+wh8R+qlH4E
       "]]},
     Annotation[#, "Charting`Private`Tag$35030#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[32, 27]}, {0., 0.6666666485270745}}, {{
     0, 1.1851851851851851`}, {0., 0.6666666485270745}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.935745407536886*^9, 3.935745428037071*^9}, {
  3.9357455981029377`*^9, 3.9357456410573378`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"164a692c-38d5-4dec-a20d-a51102316fae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{
     RowBox[{"Em", "[", "a", "]"}], ",", "a", ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", 
     RowBox[{"4", "*", 
      RowBox[{"8", "/", "27"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935745653414662*^9, 3.9357456588241262`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"e42d47ab-2489-4422-a141-19ec605794aa"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k81IkbwHGJHJFIEm0pcuXIkqh4krNSMiV0GJUSRVspiW4ix8bEuq1I
lJIdkdR6HONnkjUapcIIM98o0+FrjDHM2P398Xm9//6sPHyKclRWRkYm8r/+
b/y1b4+yRP6OAX4lDb9KZ9E91/gbi70etvDkBmL0Z/Gk0+R0LtsdtDqwjMqU
Yo7OY5kRjjf4X3f+nHRdipfTA+ZeZ/uClrLL0r/dpXh4wcJ5y1oPglQnTXtq
kRT1GYFyvZxDYL/r89N1hAQVHDUUzrGDgWtHUXShSVAsDlVsag8F9zfhm/Ck
BPnPmpXUWsPgbmzcLx5bJTiSteHmW85pCFc1Ok1VkGC7Bj8hnB0Ja7Sj2XG0
GXQ9naWU4RUFsxfXmdZEzmA9yyXxRftFiNMOi6w8OIOVyflJiq2XIGUuraxp
zQxuu2Hk/oZzDTwOhEfNYU2jheTD1hPseEgdM/UqN53GUDPLRGlqApRoLVSu
WDKNpfvj2tK8bkGrtfnxablp1Kuz2l7bngj/aNbZhgyIUSMy0VO+NQVMLF0U
nHPEGC3KL2Vx0sA2iRIwV1uMOgtfuS91oMG2iOariYpirDUSDB/Oo4FPqjOx
YWoKBXu3GQv33QFzaUCmRu8UhlULy5Z9SIfFeip1lwunkHrG62EIOxNcS7xd
o6ymkLc+2/CZfRZE3L/7SbJqCkMlQ0Vyd7PgvSDHpEhzCs8nnM/981Q2aJ+Z
88JNJMLkgvzkdyq50O8hlI42iLC2bTTcyb3gv38fl198RXhLnZGtElAEo4HX
ohh3JtFTMOJblVYElWrRhWYJk7jgvarWvpYioL+YH1MSM4npeb60UrNiyJDV
3cw8OomFRqOJW6aLgST8RtrsJrHGQSPmQlYJ0GmlkDYoRG5IYACPXQYVgY91
Xm0SotS/u2/53AdgI/h446a1EHW2ee73t34A3CAp7DAV4i5TO7+OOw/g1wkl
d+ESIb78qkap3fMQXoYuZVSNT2D6CXRN7i4Httj599ZHE+gSttzcpqcC9Fry
tdFgAil23yWNv9Gh0rAx1sNYgNNhYwbHEujwtMDZYkRPgPeKBduVC+lwSyHv
TfJSAQoXTGdTWHQ48NBmgKcswGxCwZZrXgVrn1gvY30bxwHaynC50Sq4t5x+
JPbpOIZ/29PvdrQaDPJcBfau45hY9KL+tX8tpMbhot1nSFw/etZpUXM9DCdm
R1V3/cTzPwyDQ6hN0F+b8s9Z8jsm+d1acDy/Be6nemtKXfk4/9x4hXM7E4rX
Pqqy7f2CC4LD9+xnvIZSt93VnQ3D6Mns70mb6YBG+cDZs3kExs9aWsvOdkKY
/0yc6nMuFkRETJhcYMPSmpm2E8JB3H3X2viQ+ltYtbjY5rTBAL6yiz5oe/sd
bDItuPBEiYOceIe5uubvwVjcnWfz8CPer7yxOrz5A7BN7Rw6Y7rRyoWyjerY
AwWCwUO6RV2473buJ+rHXmAyzuSeKulEF9ewSKkfB0ROlzIrhl9jO/35lUei
fmAqesQPOv0P5SUu14M8BkCu+Wa1Ma8B5feOtTTOG4Rax3Ujseq12KXc22j4
bhA2r1xlmVtRjrITitiTMQQNm14FkY40VGm/IG6hcEEvz9QydG0aENLV32tX
8ECG7hmxyqscVgQv4Yr7eZBqr7bTwqQGjNa4pbpUEJCQ7CH2Xo2g3FcT3RL1
GSrbZQoZ/c2ws+nE8Yz1w1ApLPupy2yFQ3IBqmHyIyAykbPQ5b+Gd9HpVXda
RiBIxb3MnM4CgwGVrLFrX2CPbOgu+bI34FTYZOO78yt40A719dO6ADNesuer
jsJv6VccgijvQGV43JjZOwqxpRNzzpm9h7qwU1e78vig2Hk0YqbvAzgPmmlp
7fsGyprzxl5G90BOpVFQoNF3SJVRpgZb9wGl+ljV1OfvEHDPosaTwYGPi7l1
OTU/wNBYUzfl5CfI/2vXVXunn7Axkakccm0ApOQb/R2FP4FulprqvWEQ3IZO
FwcpjAFV5iuVIRkE4FcVFwePgWb5nX1HnwxBCV/LWdoyBhf1Nz5k+3GBzMmq
P2BGwrh8a4D8fB78PPKybiiJhJ1tx6yDynkQJ328JSWFhLyGqryVFTzQyf6z
bf1tErSvqkX1V/LAteN6TzKNBAPV7Pi9NTzIsdsqts0m4ZdLG7nQyANn1W77
pPskdJT7PBd28+CPmh+11o0kqP6Vu4Y/h4A13oOb+5tIONtdXp8hR0DDKJuZ
wCDh8uVnmY4KBIzq1XzgtJKgEnhJ/XcVAjYnxYjiO0i4z2rp0l9CwFeqkl1f
LwlRTHGokRkBV8RivMkhwaEojNFsQYBmBt/d6hMJB45Y6VGtCIA2lu/NIRLO
iHzqabYEpNv8Ebn2CwkLH5lE8DcTYMKKn+35SsK6nCcNV5wJqA+Jio/jk/Aq
VqtU3Y2AkYIDmT0/SOCoBbLWbifgkv3OFXFjJCQaqjf8vYMAjbdQajlOguzC
wGyPXQSUhVtZ9ghIWO41h9tJIcBBSf9ZrJCEaVHmdh8fAv4FLPPnPw==
       "]]},
     Annotation[#, "Charting`Private`Tag$37163#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[32, 27]}, {-1.9995601201276467`, 0.6666666485250795}}, {{
     0, 1.1851851851851851`}, {-1.9995601201276467`, 0.6666666485250795}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9357456547473803`*^9, 3.935745684446137*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"4bfb418e-cf74-4e39-a4b2-505348b489eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{
       RowBox[{"Ep", "[", "a", "]"}], ",", "a", ",", "2"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{
       RowBox[{"Em", "[", "a", "]"}], ",", "a", ",", "2"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", 
     RowBox[{"4", "*", 
      RowBox[{"8", "/", "27"}]}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Black"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2.1"}], ",", "0.8"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935745693983379*^9, 3.9357457026249113`*^9}, {
  3.935745736377124*^9, 3.935745757683043*^9}, {3.935745797050055*^9, 
  3.9357458774278708`*^9}, {3.9357462232864313`*^9, 3.935746227926341*^9}, {
  3.935746369332419*^9, 3.935746370213084*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"2d2f96c2-1aac-4a74-b66f-05c524e0b71c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwViHk01AkAx2ezuYqNlX0v29MlR2rkHM/yJVN0DDVbi1ZUykQ1HUgemyim
UputnNFlSW1amkgSxlFinuNnRox7zE80Y/CT1g6x7R+f93mfz8qDJ9iHF9Bo
NNZX/jcvbvRJ+rSfi8/K1IL06a0uHrfNRpsJB8yy5MGThCmOuf0zc5vwgJ1i
dEz69Z+7FaAWT/igpqZo/Ls2D2i46GtEEBwsy5xSJbf5QKivuMQlIhHGCOvM
E3Gw4UvH1qMEDyIT5Y2e9kgEnvZ+HEKkoZgZJd/dxcNgyP4AGZGPgnkrWtBQ
OtgM5RfByWcoi0m/yEl8gCsPXlU0+pWiouXxirrYfDjIw9y+r6nA9I+iuwa0
v3FmbC0nJLAax/oOmNslPUOS72XdI9l1sPUP0T0lKcaiiMmn7sJ6FG5yaly7
/CV0Odzdv9Y24pqn3UOuRTl21PdK/phtgl9OhG5GTCV483SbBfMtuEoL5Sfv
EOBOePiU+VkCOo/ysveJqvHzfRuzA3oiVLG0V2nH1uIdI3qf/XUxxGJT5790
36CH56xmtP49hLxzjMuCt8grvGDCrenAzKOZDGvuO2xksrcFukhQxFCzujHf
gL3Xb/cFdnYhrrm0sei5EMzNxyPnfHvwJJhuecyrCcJnL2OfTPfC3z7cykK9
BQu/MOMPefZDXTq5TU/6tX+ZqBOoD+Do2T9b1xS2ok27S7BWPICgz8tns5MJ
LJjSrJSkSNFbNKJmH9SGxcKzqjr2IJZEhStyrUUg50yUpcYynOgxamk1EMOY
88OgqleG/U5DMTPDYpiu25LMfEqisjxKx7KlHdrdJdF1UUMwl4cZhT1/D6/q
o0dSHD4gPi6wJOVKBw58G6BzfOEwXhc619PDOyGOvsW/WTeMCIsRZaa3BGv6
F6dPxI1ge1xevoZZF9zuVdv6eH1EqM5lO65BNypTyolFOnKYZO1xukR1Y/GH
SbP6LjniPTus9ckelB0/cb4tSwFeVdo0610v3AcsDQ33jmJ9QKpby+M+ZBaa
HtpvqoQ4tS1JsLMf7OJg/r9DSpw/SbdV1vajc+lgWWbJGFg1CfeXMAeQXbTz
vKPbOFo9InxdqwcwR7WuZt0bx0yuB9PbUYot0lM5hzQmwKdp8heVSwEFPyeH
M4GFrhZ2nQ6DyFUYus/VTeD3F2fsjPmDoDLTK/wtKYQZT/102kmG8aDyMmkS
BcNk9W3C1zIkzBVsunaNQkxjsZ5RlQzLMu42OFynYM56aR1aLcPmpnjJ1RsU
VDLri1pvZchkbFXZZ1CQGYec29Eig7tOu2NSHgWLC+5FMqkMqSVjpTYCCv3E
qalgTRLrdg249lZTgN+YZY02iSo5UX+plsJhiwK5sQ4J+YqSjp63FNR8PLW6
9Ei4JsVM85ooZGkVL/U1IvExUIvR3UXhm12J909uIBGrUlUm9lB4rYoeabci
YZCi8NjYR6Hh6ZtZZxsSaGj2SZRSsKY35uoySNyyTY20GqHA97de/cqNhHkz
b17ykYL3zVnSjEmiIiSKl6CgQGyu6k7bQmL4jn+aZIzCp4SIjqjtJH5z9DJO
mKAgLMjdMMoioS/CQ/okBc0sy9CDO0nkczfSJZ8oRLH91SRsEs5aq19c/EzB
Eunb9+wh8R+qlH4E
       "]]},
     Annotation[#, "Charting`Private`Tag$43226#1"]& ], 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVz3k81IkbwHGJHJFIEm0pcuXIkqh4krNSMiV0GJUSRVspiW4ix8bEuq1I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       "]]},
     Annotation[#, "Charting`Private`Tag$43226#2"]& ]}, 
   InsetBox["", {0.6192665911735373, -0.8864905139664963}, {Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["a",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left,ExpressionUUID->
      "beab3a1f-edfe-4f26-abf6-97aaa2ad17d8"],
     FontSize->25,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {1.1707392422434921, 0.08232892268476774}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[Cell["E",
      GeneratedCell->False,
      CellAutoOverwrite->False,
      CellBaseline->Baseline,
      TextAlignment->Left,ExpressionUUID->
      "a63bf4a7-a1b8-421e-a392-cffa6e9ffedc"],
     FontSize->25,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.00886028376875514, 0.5378665764704815}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   InsetBox["", {0.5950228771523354, -0.5446856854512453}, {Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{16.230453, 5.292188}, {1.5, 0.5}},
  ImageSize->{475.0596923828125, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.024691357520786092`, 1.2098765185185185`}, {-2.1, 0.8}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.935746392606646*^9, 3.93574644183055*^9}, {
  3.935746676610252*^9, 
  3.935746685765937*^9}},ExpressionUUID->"669ce595-7242-4da5-8d06-\
7622978f2a0a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9357463528687973`*^9, 
  3.935746372723007*^9}},ExpressionUUID->"79311bfe-abbc-4b65-88c8-\
1b11f96d6471"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.93574597540947*^9, 3.9357460116091213`*^9}, {
  3.935746091160337*^9, 3.935746142510388*^9}, {3.9357462164060173`*^9, 
  3.935746220149912*^9}},ExpressionUUID->"55eb3a61-efaf-4e1f-9001-\
ebb6cc8fa63f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.935746689905442*^9},ExpressionUUID->"b4ebf2da-948b-4fba-9073-\
def113254d14"]
},
WindowSize->{808, 748},
WindowMargins->{{160, Automatic}, {Automatic, -1216}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 631, 19, 30, "Input",ExpressionUUID->"918a26cb-07a1-4178-9b6a-1775b61a397d"],
Cell[1214, 43, 480, 11, 24, "Message",ExpressionUUID->"90d57310-0231-486e-bfad-51bac55a5a29"],
Cell[1697, 56, 10680, 195, 236, "Output",ExpressionUUID->"d7037c3e-86e8-4a56-8fe2-62f5e538f147"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12414, 256, 947, 27, 30, "Input",ExpressionUUID->"9515282c-734c-4fbf-bd05-194b4df50fcb"],
Cell[13364, 285, 2237, 45, 313, "Output",ExpressionUUID->"64b146de-775a-468b-969d-dd8a1bfa2670"]
}, Open  ]],
Cell[15616, 333, 384, 10, 30, "Input",ExpressionUUID->"29ffe00b-53d2-497d-89d7-ef4f7cde7112"],
Cell[CellGroupData[{
Cell[16025, 347, 354, 9, 30, "Input",ExpressionUUID->"e732092f-f697-471c-b635-e210370b021b"],
Cell[16382, 358, 424, 11, 34, "Output",ExpressionUUID->"f09aab1d-4cbb-47d2-aa60-4194e741177e"]
}, Open  ]],
Cell[16821, 372, 1220, 34, 73, "Input",ExpressionUUID->"a29a22a1-6e03-4b0a-9346-5d56dbe06c24"],
Cell[CellGroupData[{
Cell[18066, 410, 580, 13, 30, "Input",ExpressionUUID->"f1badc68-ccc8-417a-8cc8-94eaf5709ed2"],
Cell[18649, 425, 3659, 80, 242, "Output",ExpressionUUID->"164a692c-38d5-4dec-a20d-a51102316fae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22345, 510, 436, 11, 30, "Input",ExpressionUUID->"e42d47ab-2489-4422-a141-19ec605794aa"],
Cell[22784, 523, 4538, 93, 262, "Output",ExpressionUUID->"4bfb418e-cf74-4e39-a4b2-505348b489eb"]
}, Open  ]],
Cell[27337, 619, 1144, 31, 52, "Input",ExpressionUUID->"2d2f96c2-1aac-4a74-b66f-05c524e0b71c"],
Cell[28484, 652, 7232, 147, 295, InheritFromParent,ExpressionUUID->"669ce595-7242-4da5-8d06-7622978f2a0a"],
Cell[35719, 801, 154, 3, 30, InheritFromParent,ExpressionUUID->"79311bfe-abbc-4b65-88c8-1b11f96d6471"],
Cell[35876, 806, 250, 4, 30, "Input",ExpressionUUID->"55eb3a61-efaf-4e1f-9001-ebb6cc8fa63f"],
Cell[36129, 812, 128, 3, 30, "Input",ExpressionUUID->"b4ebf2da-948b-4fba-9073-def113254d14"]
}
]
*)


